On the enumeration of complex plane curves with two singular points

We study equi-singular strata of plane curves with two singular points of prescribed types. The method of the previous work [Kerner06] is generalized to this case. In particular we consider the enumerative problem for plane curves with two singular points of linear singularity types. First the problem for two ordinary multiple points of fixed multiplicities is solved. Then the enumeration for arbitrary linear types is reduced to the case of ordinary multiple points and to the understanding of "merging" of singular points. Many examples and numerical answers are given.

==> ReportArxive2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    146773,       4505]
NotebookOptionsPosition[    142006,       4355]
NotebookOutlinePosition[    142347,       4370]
CellTagsIndexPosition[    142304,       4367]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "file", " ", "of", " ", "computations", " ", "for", " ", "the",
     " ", 
    RowBox[{"arxive", ".", "  ", "Many"}], " ", "thanks", " ", "are", " ", 
    "to", " ", 
    RowBox[{"B", ".", "Noyvert"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", 
    RowBox[{"part", ".", " ", "The"}], " ", "degree", " ", "of", " ", "the", 
    " ", "equisingular", " ", "stratum", " ", "of", " ", "curves", " ", 
    "with", " ", "one", " ", "singular", " ", "point", " ", "of", " ", "the", 
    " ", "type"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\\", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["f", "p"], "+", 
        SubscriptBox["f", 
         RowBox[{"p", "+", "1"}]]}], "=", 
       RowBox[{"0", "\\"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"for", " ", 
       SubscriptBox["f", 
        RowBox[{"p", "+", "1"}]], " ", "generic", "  ", "and", " ", "the", 
       " ", "tangent", " ", "cone", " ", "is", " ", 
       SuperscriptBox[
        SubscriptBox["l", "1"], 
        SubscriptBox["p", "1"]]}], "..."}], 
     SuperscriptBox[
      SubscriptBox["l", "k"], 
      SubscriptBox["p", "k"]], " ", 
     RowBox[{"is", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Degre", "[", 
    RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"p", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Factorial", "[", "k", "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p", "[", "i", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "2"}],
             ",", "2"}], "]"}], "-", "1", "-", "k"}], ",", "2"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"p", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ")"}], 
        "2"]}], "+", 
      RowBox[{
       RowBox[{"Factorial", "[", 
        RowBox[{"k", "-", "1"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"k", "+", "1"}], ",", "2"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p", "[", "i", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "2"}],
             ",", "2"}], "]"}], "-", "2", "-", "k"}], ",", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ")"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", ">", "1"}], ",", 
         RowBox[{"Factorial", "[", 
          RowBox[{"k", "-", "2"}], "]"}], ",", "0"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "2"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"k", "+", "2"}], ",", "2"}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "i", "]"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"p", "[", "j", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", "k"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.42502599175*^9, 3.425025999328125*^9}, {3.4250267555*^9,
   3.425026783390625*^9}, {3.42503083340625*^9, 3.42503091365625*^9}, {
  3.425282435015625*^9, 3.42528244315625*^9}, {3.42528387171875*^9, 
  3.4252838830625*^9}, {3.425284709875*^9, 3.425284742171875*^9}, {
  3.465027392453125*^9, 3.46502739628125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Below", " ", "are", " ", "enumerations", " ", "for", " ", "the", " ", 
    "following", " ", 
    RowBox[{"cases", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "curves", " ", "with", " ", "two", " ", "ordinary", " ", "multiple", " ", 
    "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "curves", " ", "with", " ", "one", " ", "singularity", " ", "of", " ", 
    "the", " ", 
    RowBox[{"type", " ", "\\", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["f", "p"], "+", 
        SubscriptBox["f", 
         RowBox[{"p", "+", "1"}]]}], "=", 
       RowBox[{"0", "\\"}]}], "}"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"for", " ", 
      SubscriptBox["f", 
       RowBox[{"p", "+", "1"}]], " ", "generic"}], ")"}], " ", "and", " ", 
    "one", " ", "node", " ", 
    SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "curves", " ", "with", " ", "one", "  ", "singularity", " ", "of", " ", 
    "the", " ", 
    RowBox[{"type", " ", "\\", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["f", "p"], "+", 
        SubscriptBox["f", 
         RowBox[{"p", "+", "1"}]], "+", 
        SubscriptBox["f", 
         RowBox[{"p", "+", "2"}]]}], "=", 
       RowBox[{"0", "\\"}]}], "}"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"here", " ", 
       SubscriptBox["f", 
        RowBox[{"p", "+", "1"}]], " ", "non"}], "-", 
      RowBox[{"generic", " ", "but", " ", 
       SubscriptBox["f", 
        RowBox[{"p", "+", "2"}]], " ", "generic"}]}], ")"}], " ", "and", " ", 
    "one", " ", "node", " ", 
    SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.42502599175*^9, 3.425025999328125*^9}, {3.4250267555*^9,
   3.425026783390625*^9}, {3.42503083340625*^9, 3.42503091365625*^9}, {
  3.425282435015625*^9, 3.42528244315625*^9}, {3.42528387171875*^9, 
  3.4252838830625*^9}, {3.425284709875*^9, 3.425284742171875*^9}, {
  3.4650274031875*^9, 3.465027403734375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Two", " ", "ordinary", " ", "multiple", " ", "points", " ", "of", " ", 
      "multiplicities", " ", "p"}], "+", 
     RowBox[{"1", " ", "and", " ", "q"}], "+", 
     RowBox[{"1", "  ", "with", " ", "p"}]}], "\[GreaterEqual]", 
    RowBox[{"q", "."}]}], "*)"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "cohomology", " ", "class", " ", "is", " ", "expressed", " ", 
     "as", " ", "the", " ", "double", " ", 
     RowBox[{"product", ".", " ", "Below"}], " ", "p"}], ",", 
    RowBox[{"q", " ", "are", " ", "the", " ", "input", " ", 
     RowBox[{"parameters", ".", " ", "x"}]}], ",", 
    RowBox[{
    "y", " ", "are", " ", "the", " ", "classes", " ", "of", " ", "lines", " ",
      "in", " ", "the", " ", "planes"}], ",", " ", 
    RowBox[{
    "l", " ", "is", " ", "the", " ", "class", " ", "of", " ", "in", " ", 
     "the", " ", "dual", " ", "plane"}], ",", " ", 
    RowBox[{
    "f", " ", "is", " ", "the", " ", "class", " ", "of", " ", "hyperplane", 
     " ", "in", " ", "the", " ", "parameter", " ", "space"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ClassOMP", "[", 
      RowBox[{"p_", ",", "q_", ",", "x_", ",", "y_", ",", "l_", ",", "f_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", "l"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"y", "+", "l"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "p"}], ")"}], "x"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}]}], "2"]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"f", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "r", "-", "k"}], ")"}], "y"}], "+", 
            RowBox[{"k", "*", "x"}], "-", 
            RowBox[{"r", "*", "l"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", "1", "-", "r", "+", "k"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"x", "+", "y", "-", "l"}], ")"}]}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"q", "-", "r"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "q"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Below", " ", "extract", " ", "the", " ", "degree", " ", "of", " ", "the",
      " ", 
     RowBox[{"stratum", ":", " ", 
      RowBox[{"the", " ", "coefficient", " ", "of", " ", 
       SuperscriptBox["x", "2"], 
       SuperscriptBox["y", "2"], 
       SuperscriptBox["l", "2"]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "To", " ", "avoid", " ", "problems", " ", "with", " ", "computer", " ", 
      "memory"}], ",", " ", 
     RowBox[{
     "the", " ", "coefficient", " ", "is", " ", "extracted", " ", "by", " ", 
      "steps"}], ",", " ", 
     RowBox[{"taking", " ", "the", " ", "second", " ", "derivatives"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DegrOMP", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ClassOMP", "[", 
                 RowBox[{
                 "p", ",", "q", ",", "x", ",", "y", ",", "l", ",", "f"}], 
                 "]"}], "/.", 
                RowBox[{"f", "\[Rule]", "1"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"y", ",", "2"}], "}"}]}], "]"}], "/.", 
             RowBox[{"y", "\[Rule]", "0"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"l", "\[Rule]", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"x", "\[Rule]", "0"}]}], "//", "Factor"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4250260049375*^9, 3.42502634784375*^9}, 
   3.425026391265625*^9, {3.42502644065625*^9, 3.425026490140625*^9}, {
   3.425026531390625*^9, 3.42502653825*^9}, {3.42502711328125*^9, 
   3.425027119859375*^9}, {3.42502727465625*^9, 3.425027278046875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Examples", ":"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DegrOMP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Enumeration", " ", "of", " ", "binodal", " ", "curves"}], ",", 
     " ", 
     RowBox[{
     "the", " ", "answer", " ", "should", " ", "be", " ", "divided", " ", 
      "by", " ", "2"}], ",", " ", 
     RowBox[{
     "as", " ", "the", " ", "points", " ", "are", " ", "unordered"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"DegrOMP", "[", 
    RowBox[{"2", ",", "1"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["D", "4"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"DegrOMP", "[", 
    RowBox[{"3", ",", "1"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["X", "9"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"DegrOMP", "[", 
    RowBox[{"2", ",", "2"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
      SubscriptBox["D", "4"], 
      SubscriptBox["D", "4"]}], ",", " ", 
     RowBox[{
     "the", " ", "answer", " ", "should", " ", "be", " ", "divided", " ", 
      "by", " ", "2"}], ",", " ", 
     RowBox[{
     "as", " ", "the", " ", "points", " ", "are", " ", "unordered"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.4250260049375*^9, 3.42502634784375*^9}, 
   3.425026391265625*^9, {3.425026446734375*^9, 3.425026568609375*^9}, {
   3.4250271503125*^9, 3.42502715290625*^9}}],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "11"}], "-", 
    RowBox[{"3", " ", "d"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "2"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"314", "-", 
    RowBox[{"65", " ", "d"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"15", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"444", "-", 
    RowBox[{"80", " ", "d"}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2712"}], "+", 
    RowBox[{"1372", " ", "d"}], "+", 
    RowBox[{"225", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"200", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Interpolation", ".", " ", "Getting"}], " ", "the", " ", 
    "formula", " ", "for", " ", 
    RowBox[{"DegrOMP", "[", 
     RowBox[{"_", ",", "q"}], "]"}], "  ", "with", " ", "fixed", " ", "q"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolOMP", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"InterpolatingPolynomial", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"DegrOMP", "[", 
            RowBox[{"i", ",", "q"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "q", ",", 
           RowBox[{"q", "+", "12"}]}], "}"}]}], "]"}], ",", "p"}], "]"}], "//",
      "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Example", ":", " ", 
     RowBox[{
      RowBox[{
      "general", " ", "formula", " ", "for", " ", "curves", " ", "with", " ", 
       "one", " ", 
       SubscriptBox["A", "1"], " ", "and", " ", "one", " ", "ordinary", " ", 
       "multiple", " ", "point", " ", "of", " ", "multiplicity", " ", "p"}], 
      "+", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolOMP", "[", "1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Example", ":", " ", 
     RowBox[{
      RowBox[{
      "general", " ", "formula", " ", "for", " ", "curves", " ", "with", " ", 
       "one", " ", 
       SubscriptBox["D", "4"], " ", "and", " ", "one", " ", "ordinary", " ", 
       "multiple", " ", "point", " ", "of", " ", "multiplicity", " ", "p"}], 
      "+", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PolOMP", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.425026587203125*^9, 3.42502674328125*^9}, 
   3.42502713978125*^9, {3.425027173859375*^9, 3.42502721559375*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"d", "-", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"24", "-", 
    RowBox[{"7", " ", "d"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"27", " ", "p"}], "-", 
    RowBox[{"3", " ", "d", " ", "p"}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"7", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"3", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["p", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.425026700234375*^9, 3.425026734734375*^9, {3.425027182125*^9, 
   3.425027198078125*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"1344", "-", 
    RowBox[{"1536", " ", "d"}], "+", 
    RowBox[{"400", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"624", " ", "p"}], "+", 
    RowBox[{"1184", " ", "d", " ", "p"}], "-", 
    RowBox[{"170", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "-", 
    RowBox[{"360", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"90", " ", 
     SuperscriptBox["d", "4"], " ", "p"}], "-", 
    RowBox[{"5664", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"5588", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"225", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"840", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"165", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"5418", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3530", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"720", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"690", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"90", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"2945", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"1280", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"485", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"240", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"1250", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"440", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"140", " ", "d", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"100", " ", 
     SuperscriptBox["p", "7"]}], "+", 
    RowBox[{"30", " ", "d", " ", 
     SuperscriptBox["p", "7"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["p", "8"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.425026700234375*^9, 3.425026734734375*^9, {3.425027182125*^9, 
   3.425027198390625*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.42502676834375*^9, 3.425026776640625*^9}, {
  3.425028696546875*^9, 3.425028696796875*^9}, {3.425029139921875*^9, 
  3.425029140953125*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Enumeration", " ", "of", " ", "curves", " ", "with", " ", "one", " ", 
     "singularity", " ", "of", " ", "the", " ", 
     RowBox[{"type", " ", "\\", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["f", "p"], "+", 
         SubscriptBox["f", 
          RowBox[{"p", "+", "1"}]]}], "=", 
        RowBox[{"0", "\\"}]}], "}"}]}], " ", 
     RowBox[{"(", 
      RowBox[{"for", " ", 
       SubscriptBox["f", 
        RowBox[{"p", "+", "1"}]], " ", "generic"}], ")"}], " ", "and", " ", 
     "one", " ", "node", " ", 
     RowBox[{
      SubscriptBox["A", "1"], ".", " ", "Done"}], " ", "by", " ", 
     "degeneration", " ", 
     RowBox[{"of", " ", "\\", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["f", "p"], "+", 
         SubscriptBox["f", 
          RowBox[{"p", "+", "1"}]]}], "=", 
        RowBox[{"0", "\\"}]}], "}"}]}], " ", "to", " ", "the", " ", 
     "ordinary", " ", "multiple", " ", "point", "  ", 
     SuperscriptBox["x", 
      RowBox[{"p", "+", "1"}]]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"p", "+", "1"}]], ".", " ", "Before"}], " ", "doing", " ", 
     "this"}]}], ",", " ", 
   RowBox[{
   "run", " ", "the", " ", "part", " ", "of", " ", "2", " ", "ordinary", " ", 
    "multiple", " ", "points", " ", "for", " ", 
    RowBox[{"(", 
     RowBox[{"p", ",", 
      RowBox[{"q", "=", "1"}]}], ")"}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.42502676834375*^9, 3.425026776640625*^9}, {
  3.425028696546875*^9, 3.425028696796875*^9}, {3.425029139921875*^9, 
  3.425029140953125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"the", " ", "input", " ", 
      RowBox[{"parameters", ":", " ", "k"}]}], "=", 
     RowBox[{
      RowBox[{
      "the", " ", "number", " ", "of", " ", "lines", " ", "in", " ", "the", 
       " ", "tangent", " ", "cone", " ", 
       RowBox[{
        SubscriptBox["f", "p"], ".", " ", "\[IndentingNewLine]", "m"}]}], "=",
       
      RowBox[{"m", "[", "1", "]"}]}]}], ",", 
    RowBox[{"m", "[", "2", "]"}], ",", "...", ",", 
    RowBox[{
     RowBox[{"m", "[", "k", "]"}], " ", "the", " ", "multiplicities", " ", 
     "of", " ", "the", " ", "lines", " ", "of", " ", "the", " ", "tangent", 
     " ", 
     RowBox[{"cone", ".", " ", "First"}], " ", "compute", " ", "AuxClass1"}], 
    ",", " ", 
    RowBox[{"AuxClass2", "=", 
     RowBox[{
     "the", " ", "residual", " ", "pieces", " ", "over", " ", "the", " ", 
      "diagonal"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AuxClass1", "[", 
      RowBox[{"p_", ",", "x_", ",", "l_", ",", "f_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "x"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "p"}], ")"}], "x"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"p", "+", "2"}], ")"}]}], "2"]], 
      RowBox[{"(", 
       RowBox[{"f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", "p"}], "-", "2"}], ")"}], "x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], "l"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1", "-", 
           RowBox[{"2", "p"}]}], ")"}], "x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}], "l"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AuxClass2", "[", 
      RowBox[{"p_", ",", "x_", ",", "l_", ",", "f_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "x"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "p"}], ")"}], "x"}]}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"p", "+", "2"}], ")"}]}], "2"]], 
      RowBox[{"(", 
       RowBox[{"f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", "p"}], "-", "2"}], ")"}], "x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], "l"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ResultOfDegeneration", "=", 
      RowBox[{
       RowBox[{
       "the", " ", "total", " ", "class", " ", "in", " ", "the", " ", "right",
         " ", "hand", " ", "side", " ", "of", " ", "the", " ", 
        RowBox[{"equation", ".", " ", "here"}], " ", "lx"}], "=", 
       RowBox[{"lx", "[", "1", "]"}]}]}], ",", 
     RowBox[{"lx", "[", "2", "]"}], ",", 
     RowBox[{"..", 
      RowBox[{"lx", "[", "k", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "are", " ", "the", " ", "lines", " ", "of", " ", "the", " ", "tangent", 
     " ", "cone"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ResultOfDegeneration", "[", 
      RowBox[{
      "k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "lx_", ",", 
       "f_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lx", "[", "i", "]"}], "+", "x"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ClassOMP", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "1", ",",
           "x", ",", "y", ",", "l", ",", "f"}], "]"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"x", "*", "y"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"AuxClass1", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "x", 
           ",", "l", ",", "f"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"x", "*", "y"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"m", "[", "i", "]"}], "\[Equal]", "1"}], ",", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"lx", "[", "i", "]"}], "+", "l", "-", "x"}], ")"}], 
             ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
         RowBox[{"AuxClass2", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "x", 
           ",", "l", ",", "f"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Finally", " ", "the", " ", "needed", " ", "class", " ", "of", " ", "the",
      " ", "equisingular", " ", "stratum"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Finding", " ", "the", " ", "coefficient", " ", "of", " ", 
       SuperscriptBox[
        RowBox[{"lx", "[", "1", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"lx", "[", "2", "]"}], "2"]}], "..."}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"lx", "[", "k", "]"}], "2"], ".", " ", "iteratively"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deriv", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"a", ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "2"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"b", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClassPrelim", "[", 
     RowBox[{"k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "f_"}], 
     "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{"Deriv", ",", 
      FractionBox[
       RowBox[{"ResultOfDegeneration", "[", 
        RowBox[{
        "k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "lx", ",", "f"}], 
        "]"}], 
       RowBox[{"f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ")"}], 
         "x"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "i", "]"}], 
           RowBox[{"lx", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"lx", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Now", " ", "expanding", " ", "the", " ", "obtained", " ", "expression", 
      " ", "in", " ", "the", " ", "powers", " ", "of", " ", "x"}], ",", "y", 
     ",", "l"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClassPP1", "[", 
     RowBox[{"k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "f_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"ClassPrelim", "[", 
        RowBox[{"k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "f"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "Normal"}]}],
    "\n", 
   RowBox[{
    RowBox[{"Degr", "[", 
     RowBox[{"k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"ClassPP1", "[", 
       RowBox[{"k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "f"}], "]"}],
       ",", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       SuperscriptBox["y", "2"], 
       SuperscriptBox["l", "2"]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.425026476171875*^9, 3.4250264800625*^9}, 
   3.425026728453125*^9, {3.425026971296875*^9, 3.425027093796875*^9}, {
   3.42502723375*^9, 3.4250274201875*^9}, {3.42502754603125*^9, 
   3.425027547125*^9}, {3.425027636140625*^9, 3.42502771109375*^9}, {
   3.425027763125*^9, 3.4250277633125*^9}, {3.425027801984375*^9, 
   3.42502785696875*^9}, 3.42502812621875*^9, 3.4250283135625*^9, {
   3.425028582140625*^9, 3.425028586484375*^9}, 3.425029305046875*^9, {
   3.46502746171875*^9, 3.4650274749375*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Examples", "."}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "cusp", " ", 
     SuperscriptBox["x", "p"]}], "+", 
    RowBox[{
     SuperscriptBox["y", 
      RowBox[{"p", "+", "1"}]], " ", "and", " ", "the", " ", "node", " ", 
     SubscriptBox["A", "1"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolCuspNode", "[", "p_", "]"}], "=", 
    RowBox[{
     RowBox[{"InterpolatingPolynomial", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"Degr", "[", 
              RowBox[{"1", ",", "v"}], "]"}], "/.", 
             RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", "16"}], "}"}]}], "]"}], ",", "p"}], 
      "]"}], "//", "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "answer", " ", "can", " ", "be", " ", "also", " ", "written", 
     " ", "in", " ", "the", " ", 
     RowBox[{"form", ":"}]}], " ", "*)"}], 
   RowBox[{"(*", 
    RowBox[{"3", "p", 
     RowBox[{"(", 
      RowBox[{"d", "-", "p", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "p"}], ")"}], "3"], 
        FractionBox["1", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"4", "+", "p"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "p"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "p"}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"4", "+", "p"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "p"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"d", "-", "p"}], ")"}], "p", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"9", " ", "p"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          SuperscriptBox["p", "3"]}], ")"}]}], "-", 
       SuperscriptBox["p", "3"]}], ")"}]}], "   ", "*)"}]}]}]], "Input",
 CellChangeTimes->{3.4650274901875*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d", "-", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"32", " ", "d", " ", "p"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"48", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"8", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"5", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"4", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    SuperscriptBox["p", "7"]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "answer", " ", "can", " ", "be", " ", "written", " ", 
   RowBox[{"as", ":", " ", 
    RowBox[{
     RowBox[{"deg", 
      RowBox[{"(", "Cusp", ")"}], "*", "deg", 
      RowBox[{"(", "Node", ")"}]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
      SuperscriptBox["p", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "4"], "  ", "\[IndentingNewLine]", "where", " ", 
      "deg", 
      RowBox[{"(", "Cusp", ")"}], " ", "is", " ", "the", " ", "degree", " ", 
      "of", " ", "the", " ", "stratum", " ", "of", " ", "curves", " ", "with",
       " ", "one", " ", "singular", " ", "point", " ", "of", " ", "the", " ", 
      "type", " ", 
      SuperscriptBox["x", "p"]}], "+", 
     SuperscriptBox["y", 
      RowBox[{"p", "+", "1"}]]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.465027884265625*^9, 3.465027919015625*^9}, {
  3.465027973921875*^9, 3.46502799134375*^9}, {3.465028034765625*^9, 
  3.465028066609375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"In", " ", 
    RowBox[{"particular", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolCuspNode", "[", "2", "]"}], "//", "Factor"}], 
   RowBox[{"(*", 
    RowBox[{
     SubscriptBox["A", "2"], ",", 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolCuspNode", "[", "3", "]"}], "//", "Factor"}], 
   RowBox[{"(*", 
    RowBox[{
     SubscriptBox["E", "6"], ",", 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolCuspNode", "[", "4", "]"}], "//", "Factor", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        SuperscriptBox["y", "5"]}], ")"}], ",", 
      SubscriptBox["A", "1"]}], "*)"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"18", "-", 
    RowBox[{"11", " ", "d"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"567", "-", 
    RowBox[{"177", " ", "d"}], "-", 
    RowBox[{"91", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "type", " ", "y", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "1"}]]}], ")"}], "  ", "and", " ", "the", " ", 
    "node", " ", 
    SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Pol", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"Degr", "[", 
             RowBox[{"2", ",", "v"}], "]"}], "/.", 
            RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "16"}], "}"}]}], "]"}], ",", "p"}], 
     "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"72", "-", 
    RowBox[{"216", " ", "d"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"140", " ", "p"}], "+", 
    RowBox[{"132", " ", "d", " ", "p"}], "-", 
    RowBox[{"488", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "+", 
    RowBox[{"348", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["d", "4"], " ", "p"}], "-", 
    RowBox[{"334", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"832", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"452", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"216", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"138", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"125", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"234", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"427", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"480", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"264", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"454", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"628", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"498", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"380", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"142", " ", "d", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"83", " ", 
     SuperscriptBox["p", "7"]}], "+", 
    RowBox[{"12", " ", "d", " ", 
     SuperscriptBox["p", "7"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["p", "8"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"In", " ", 
    RowBox[{"particular", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1", "    ", 
      SubscriptBox["A", "1"]}]}], ",", 
    RowBox[{
     SubscriptBox["A", "1"], "  ", "should", " ", "be", " ", "done", " ", 
     "separately"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Degr", "[", 
       RowBox[{"2", ",", "v"}], "]"}]}], "//", "Factor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"2", "    ", 
       SubscriptBox["D", "5"]}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "2", "]"}], "//", "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"3", "    ", "y", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "4"]}], ")"}]}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], "   ", 
   RowBox[{
    RowBox[{"Pol", "[", "3", "]"}], "//", "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"4", "    ", "y", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         SuperscriptBox["y", "5"]}], ")"}]}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "4", "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "11"}], "-", 
    RowBox[{"3", " ", "d"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["d", "2"]}]}], ")"}], " ", 
  SuperscriptBox["f", "2"]}]], "Output"],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1308"}], "+", 
    RowBox[{"814", " ", "d"}], "+", 
    RowBox[{"109", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"141", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "28241"}], "+", 
    RowBox[{"12564", " ", "d"}], "+", 
    RowBox[{"1268", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1188", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"132", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"36", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "56013"}], "+", 
    RowBox[{"19903", " ", "d"}], "+", 
    RowBox[{"1407", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1139", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "type", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "1"}]]}], ")"}], "  ", "and", " ", "the", " ", 
    "node", " ", 
    SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Pol", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"Degr", "[", 
             RowBox[{"3", ",", "v"}], "]"}], "/.", 
            RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "20"}], "}"}]}], "]"}], ",", "p"}], 
     "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.425026476171875*^9, 3.4250264800625*^9}, 
   3.425026728453125*^9, {3.425026971296875*^9, 3.425027093796875*^9}, {
   3.42502723375*^9, 3.4250274201875*^9}, {3.42502754603125*^9, 
   3.425027547125*^9}, {3.425027636140625*^9, 3.42502771109375*^9}, {
   3.425027763125*^9, 3.4250277633125*^9}, {3.425027801984375*^9, 
   3.42502785696875*^9}, 3.42502812621875*^9, 3.4250283135625*^9, {
   3.425028582140625*^9, 3.425028586484375*^9}, 3.425029305046875*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "168"}], "+", 
    RowBox[{"864", " ", "d"}], "-", 
    RowBox[{"432", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["d", "4"]}], "-", 
    RowBox[{"3696", " ", "p"}], "+", 
    RowBox[{"6012", " ", "d", " ", "p"}], "-", 
    RowBox[{"1182", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "-", 
    RowBox[{"1260", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"378", " ", 
     SuperscriptBox["d", "4"], " ", "p"}], "-", 
    RowBox[{"10600", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"10492", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"1775", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"3078", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"495", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"15510", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"10750", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"2068", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"1674", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"13685", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"6966", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"517", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"306", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"6542", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"2288", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"1626", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"338", " ", "d", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"196", " ", 
     SuperscriptBox["p", "7"]}], "+", 
    RowBox[{"18", " ", "d", " ", 
     SuperscriptBox["p", "7"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["p", "8"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"In", " ", 
    RowBox[{"particular", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1", "     ", 
      SubscriptBox["D", "4"]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], ".", " ", "special"}], " ", "case"}], ",", " ", 
    
    RowBox[{"should", " ", "be", " ", "done", " ", "separately"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "!"}]], 
      RowBox[{"Degr", "[", 
       RowBox[{"3", ",", "v"}], "]"}]}], "//", "Factor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{
       RowBox[{"2", "     ", 
        SubscriptBox["T", "245"]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "3"]}], ")"}]}]}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "2", "]"}], "//", "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"3", "     ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "4"]}], ")"}]}]}], ",", 
     SubscriptBox["A", "1"]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "3", "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"314", "-", 
    RowBox[{"65", " ", "d"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}], " ", 
  SuperscriptBox["f", "5"]}]], "Output"],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "30575"}], "+", 
    RowBox[{"14561", " ", "d"}], "+", 
    RowBox[{"1264", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1410", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"165", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"18", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "204028"}], "+", 
    RowBox[{"75399", " ", "d"}], "+", 
    RowBox[{"4956", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"4416", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"408", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "type", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["y", "3"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "1"}]]}], ")"}], "  ", "and", " ", "the", " ", 
    "node", " ", 
    SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Pol", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "4", "]"}], "=", "1"}], ";", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"Degr", "[", 
             RowBox[{"4", ",", "v"}], "]"}], "/.", 
            RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "20"}], "}"}]}], "]"}], ",", "p"}], 
     "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.425026476171875*^9, 3.4250264800625*^9}, 
   3.425026728453125*^9, {3.425026971296875*^9, 3.425027093796875*^9}, {
   3.42502723375*^9, 3.4250274201875*^9}, {3.42502754603125*^9, 
   3.425027547125*^9}, {3.425027636140625*^9, 3.42502771109375*^9}, {
   3.425027763125*^9, 3.4250277633125*^9}, {3.425027801984375*^9, 
   3.42502785696875*^9}, 3.42502812621875*^9, 3.4250283135625*^9, {
   3.425028582140625*^9, 3.425028586484375*^9}, 3.425029305046875*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["9", "4"], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "10480"}], "+", 
    RowBox[{"10080", " ", "d"}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1600", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"320", " ", 
     SuperscriptBox["d", "4"]}], "-", 
    RowBox[{"44008", " ", "p"}], "+", 
    RowBox[{"30920", " ", "d", " ", "p"}], "+", 
    RowBox[{"1912", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "-", 
    RowBox[{"4424", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"648", " ", 
     SuperscriptBox["d", "4"], " ", "p"}], "-", 
    RowBox[{"71306", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"38868", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"3794", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"3984", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"396", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"61213", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"26178", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"1847", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"1328", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"30362", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"9942", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"310", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"176", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["d", "4"], " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"8732", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"2038", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"1416", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"206", " ", "d", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"119", " ", 
     SuperscriptBox["p", "7"]}], "+", 
    RowBox[{"8", " ", "d", " ", 
     SuperscriptBox["p", "7"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["p", "8"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"In", " ", 
    RowBox[{"particular", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1", "     ", 
      SubscriptBox["X", "9"]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], ".", " ", "special"}], " ", "case"}], ",", " ", 
    
    RowBox[{"should", " ", "be", " ", "done", " ", "separately"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "!"}]], 
      RowBox[{"Degr", "[", 
       RowBox[{"4", ",", "v"}], "]"}]}], "//", "Factor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"2", "     ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "3"]}], ")"}]}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "2", "]"}], "//", "Factor"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"3", "     ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "4"]}], ")"}]}]}], ",", 
     SubscriptBox["A", "1"]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"Pol", "[", "3", "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"15", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"444", "-", 
    RowBox[{"80", " ", "d"}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}], " ", 
  SuperscriptBox["f", "9"]}]], "Output"],

Cell[BoxData[
 RowBox[{"216", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "36365"}], "+", 
    RowBox[{"14069", " ", "d"}], "+", 
    RowBox[{"810", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"835", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"54", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1042121"}], "+", 
    RowBox[{"328458", " ", "d"}], "+", 
    RowBox[{"14824", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"12848", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"1012", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "type", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"q", "+", "1"}]], "+", 
       SuperscriptBox["y", "q"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "p"], "+", 
       SuperscriptBox["y", 
        RowBox[{"p", "+", "1"}]]}], ")"}], "  ", "and", " ", "the", " ", 
     "node", " ", 
     SubscriptBox["A", "1"], "  ", "one", " ", "universal", " ", "polynomial",
      " ", "in", " ", "p"}], ",", 
    RowBox[{"q", " ", "seems", " ", "complicated"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "so", " ", "compute", " ", "for", " ", "each", " ", "q", " ", 
    "separately"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"q", "=", "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Pol", "[", 
    RowBox[{"p_", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "=", "2"}], ";", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"Degr", "[", 
             RowBox[{"2", ",", "v"}], "]"}], "/.", 
            RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "15"}], "}"}]}], "]"}], ",", "p"}], 
     "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.425026476171875*^9, 3.4250264800625*^9}, 
   3.425026728453125*^9, {3.425026971296875*^9, 3.425027093796875*^9}, {
   3.42502723375*^9, 3.4250274201875*^9}, {3.42502754603125*^9, 
   3.425027547125*^9}, {3.425027636140625*^9, 3.42502771109375*^9}, {
   3.425027763125*^9, 3.4250277633125*^9}, {3.425027801984375*^9, 
   3.42502785696875*^9}, 3.42502812621875*^9, 3.4250283135625*^9, {
   3.425028582140625*^9, 3.425028586484375*^9}, 3.425029305046875*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "d", "-", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"96", "-", 
    RowBox[{"144", " ", "d"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"528", " ", "p"}], "-", 
    RowBox[{"316", " ", "d", " ", "p"}], "-", 
    RowBox[{"126", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "+", 
    RowBox[{"70", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"370", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"193", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"59", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"848", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"238", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"95", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"461", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"91", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"17", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"135", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"16", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    SuperscriptBox["p", "7"]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "3"]}], ")"}], "  ", "should", " ", "be", " ", 
    "divided", " ", "by", " ", "2", " ", "as", " ", "the", " ", "branches", 
    " ", "are", " ", "not", " ", "ordered"}], "*)"}], "   ", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Pol", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "3"], "+", 
       SuperscriptBox["y", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "3"], "+", 
       SuperscriptBox["y", "4"]}], ")"}]}], "  ", "*)"}], "  ", 
   RowBox[{
    RowBox[{"Pol", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.425026476171875*^9, 3.4250264800625*^9}, 
   3.425026728453125*^9, {3.425026971296875*^9, 3.425027093796875*^9}, {
   3.42502723375*^9, 3.4250274201875*^9}, {3.42502754603125*^9, 
   3.425027547125*^9}, {3.425027636140625*^9, 3.42502771109375*^9}, {
   3.425027763125*^9, 3.4250277633125*^9}, {3.425027801984375*^9, 
   3.42502785696875*^9}, 3.42502812621875*^9, 3.4250283135625*^9, {
   3.425028582140625*^9, 3.425028586484375*^9}, 3.425029305046875*^9}],

Cell[BoxData[
 RowBox[{"72", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"514", "-", 
    RowBox[{"129", " ", "d"}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"54", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"9923", "-", 
    RowBox[{"1903", " ", "d"}], "-", 
    RowBox[{"527", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"q", "=", "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Pol", "[", 
    RowBox[{"p_", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "=", "3"}], ";", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"Degr", "[", 
             RowBox[{"2", ",", "v"}], "]"}], "/.", 
            RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", "15"}], "}"}]}], "]"}], ",", "p"}], 
     "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["9", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "d", "-", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"2916", "-", 
    RowBox[{"1224", " ", "d"}], "-", 
    RowBox[{"456", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"7560", " ", "p"}], "-", 
    RowBox[{"2196", " ", "d", " ", "p"}], "-", 
    RowBox[{"870", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "+", 
    RowBox[{"234", " ", 
     SuperscriptBox["d", "3"], " ", "p"}], "+", 
    RowBox[{"7914", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"1805", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"590", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"107", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"4457", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"782", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"173", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"1456", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"186", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "3"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"270", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"22", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    SuperscriptBox["p", "7"]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["y", "4"]}], ")"}], "  ", "should", " ", "be", " ", 
    "divided", " ", "by", " ", "2", " ", "as", " ", "the", " ", "branches", 
    " ", "are", " ", "not", " ", "ordered"}], "*)"}], "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Pol", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "3"], "+", 
       SuperscriptBox["y", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], "+", 
       SuperscriptBox["y", "45"]}], ")"}]}], "*)"}], "  ", 
   RowBox[{
    RowBox[{"Pol", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "//", "Factor"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"81", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"17577", "-", 
    RowBox[{"2763", " ", "d"}], "-", 
    RowBox[{"628", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"100", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{"108", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"101427", "-", 
    RowBox[{"13598", " ", "d"}], "-", 
    RowBox[{"2592", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"352", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Enumeration", " ", "of", " ", "curves", " ", "with", " ", "one", " ", 
      "point", " ", "of", " ", "type", " ", 
      SuperscriptBox["x", "p"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "n"], 
      SuperscriptBox["y", 
       RowBox[{"p", "-", "n"}]]}], "+", 
     SuperscriptBox["xy", "p"], "+", 
     SuperscriptBox["y", 
      RowBox[{"p", "+", "2"}]]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"p", "-", "n"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"p", "-", "n"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"n", "-", "1"}]], "+", 
        SuperscriptBox["y", "n"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "and", " ", "one", " ", 
      RowBox[{
       SubscriptBox["A", "1"], ".", " ", "Here"}], " ", "p"}], ">", "1."}]}], 
   "*)"}], "   ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"the", " ", "input", " ", "parameters", " ", 
     RowBox[{"are", ":", " ", "k"}]}], "=", 
    RowBox[{
     RowBox[{
     "the", " ", "number", " ", "of", " ", "lines", " ", "in", " ", "the", 
      " ", "tangent", " ", "cone", " ", 
      RowBox[{
       SubscriptBox["f", "p"], ".", " ", "m"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "..."}], 
       RowBox[{"m", "[", "k", "]"}], " ", "the", " ", "multiplicities", " ", 
       "of", " ", "the", " ", "lines", " ", "of", " ", "the", " ", "tangent", 
       " ", 
       RowBox[{"cone", ".", "  ", 
        RowBox[{"Assume", ":", " ", 
         RowBox[{"m", "[", "1", "]"}]}]}]}], "=", 
      RowBox[{"k", "  ", "and", " ", 
       RowBox[{"lx", "[", "1", "]"}], " ", "is", " ", "the", " ", "tangent", 
       " ", "line"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Done", " ", "by", " ", "killing", " ", "the", " ", "tangent", " ", 
    RowBox[{"cone", ":", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "p"], "+", 
       RowBox[{
        SuperscriptBox["x", "k"], 
        SuperscriptBox["y", 
         RowBox[{"p", "-", "k"}]]}], "+", 
       SuperscriptBox["xy", "p"], "+", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"p", "+", "2"}]], " ", "--"}]}], ">", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"p", "+", "1"}]], "+", 
          SuperscriptBox["xy", "p"], "+", 
          SuperscriptBox["y", 
           RowBox[{"p", "+", "2"}]]}], ")"}], ".", " ", "First"}], " ", "run",
        " ", "the", " ", "procedure", " ", "for", " ", "2", " ", "ordinary", 
       " ", "multiple", " ", 
       RowBox[{"points", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "class", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"p", "+", "1"}]], "+", 
      SuperscriptBox["xy", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "2"}]]}], ")"}], 
    SubscriptBox["A", "1"], " ", "is", " ", "obtained", " ", "by", " ", 
    "degeneration", " ", "from", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"p", "+", "1"}]], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "1"}]]}], ")"}], 
    SubscriptBox["A", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xpA1tang", "[", 
      RowBox[{"p_", ",", "x_", ",", "y_", ",", "l_", ",", "lx_", ",", "f_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"ClassOMP", "[", 
       RowBox[{"p", ",", "1", ",", "x", ",", "y", ",", "l", ",", "f"}], "]"}],
       
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", "p"}], "-", "2"}], ")"}], "x"}], "+", "f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], "*", 
         RowBox[{"lx", "[", "1", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Now", " ", "compute", " ", "AuxClass1"}], ",", " ", 
     RowBox[{"AuxClass1", "=", 
      RowBox[{
      "the", " ", "residual", " ", "pieces", " ", "over", " ", "the", " ", 
       "diagonal"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AuxClass1", "[", 
      RowBox[{"p_", ",", "x_", ",", "l_", ",", "lx_", ",", "f_"}], "]"}], ":=",
      
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "x"}], ")"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"d", "-", "p", "-", "1"}], ")"}], "x"}], "+", "f"}], 
              ")"}], 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}], "2"], "-", "1", "-", 
              "i"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "l"}], "+", 
               RowBox[{"lx", "[", "1", "]"}], "+", "A"}], ")"}], "i"]}], ",", 
           
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}], "2"], "-", "1"}]}], 
            "}"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A", "+", "x"}], ")"}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"p", "-", "2"}], ")"}]}], "2"]]}], ",", "A", ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "-", "1"}], ")"}], 
           RowBox[{"(", "p", ")"}]}], "2"], "-", "1"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AuxClass2", "[", 
      RowBox[{"p_", ",", "x_", ",", "l_", ",", "lx_", ",", "f_"}], "]"}], ":=",
      
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "x"}], ")"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"d", "-", "p", "-", "1"}], ")"}], "x"}], "+", "f"}], 
              ")"}], 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}], "2"], "-", "1", "-", 
              "i"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"l", "+", 
               RowBox[{"lx", "[", "1", "]"}], "+", "A"}], ")"}], "i"]}], ",", 
           
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}], "2"], "-", "1"}]}], 
            "}"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A", "+", "x"}], ")"}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], 
            RowBox[{"(", "p", ")"}]}], "2"]]}], ",", "A", ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "+", "1"}], ")"}], 
           RowBox[{"(", "p", ")"}]}], "2"], "-", "1"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ResultOfDegeneration", "=", 
      RowBox[{
       RowBox[{
       "the", " ", "total", " ", "class", " ", "in", " ", "the", " ", "right",
         " ", "hand", " ", "side", " ", "of", " ", "the", " ", 
        RowBox[{"equation", ".", " ", "here"}], " ", "lx"}], "=", 
       RowBox[{"lx", "[", "1", "]"}]}]}], ",", 
     RowBox[{"lx", "[", "2", "]"}], ",", 
     RowBox[{"..", 
      RowBox[{"lx", "[", "k", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "are", " ", "the", " ", "lines", " ", "of", " ", "the", " ", "tangent", 
     " ", "cone"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResultOfDegeneration", "[", 
     RowBox[{
     "k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "lx_", ",", 
      "f_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lx", "[", "i", "]"}], "+", "x"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xpA1tang", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"m", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "x", ",", 
         "y", ",", "l", ",", "lx", ",", "f"}], "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"x", "*", "y"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"AuxClass1", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "x", ",",
           "l", ",", "lx", ",", "f"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"x", "*", "y"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], "\[Equal]", "1"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"lx", "[", "i", "]"}], "+", "l", "-", "x"}], ")"}], ",",
             "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], 
        RowBox[{"AuxClass2", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "x", ",",
           "l", ",", "lx", ",", "f"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Finally", " ", "the", " ", "needed", " ", "class", " ", "of", " ", "the",
      " ", "equisingular", " ", "stratum"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Finding", " ", "the", " ", "coefficient", " ", "of", " ", 
       SuperscriptBox[
        RowBox[{"lx", "[", "1", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"lx", "[", "2", "]"}], "2"]}], "..."}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"lx", "[", "k", "]"}], "2"], ".", " ", "iteratively"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deriv", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"a", ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "2"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"b", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClassPrelim", "[", 
     RowBox[{"k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "f_"}], 
     "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{"Deriv", ",", 
      FractionBox[
       RowBox[{"ResultOfDegeneration", "[", 
        RowBox[{
        "k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "lx", ",", "f"}], 
        "]"}], 
       RowBox[{"f", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ")"}], 
         "x"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "i", "]"}], 
           RowBox[{"lx", "[", "i", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"lx", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Now", " ", "expanding", " ", "the", " ", "obtained", " ", "expression", 
      " ", "in", " ", "the", " ", "powers", " ", "of", " ", "x"}], ",", "y", 
     ",", "l"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ClassSingAndNode", "[", 
      RowBox[{"k_", ",", "m_", ",", "x_", ",", "y_", ",", "l_", ",", "f_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"ClassPrelim", "[", 
         RowBox[{"k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "f"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"ClassSingAndNode", "[", 
        RowBox[{"k", ",", "m", ",", "x", ",", "y", ",", "l", ",", "f"}], 
        "]"}], ",", 
       RowBox[{
        SuperscriptBox["x", "2"], 
        SuperscriptBox["y", "2"], 
        SuperscriptBox["l", "2"]}]}], "]"}], "//", "Factor"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.425029104921875*^9, 3.425029180671875*^9}, {
  3.425029253796875*^9, 3.425029288109375*^9}, {3.425029389421875*^9, 
  3.42502941765625*^9}, {3.425029452390625*^9, 3.425029489234375*^9}, {
  3.425029536046875*^9, 3.425029616765625*^9}, {3.425029648890625*^9, 
  3.42502967396875*^9}, {3.425029705875*^9, 3.425029840578125*^9}, {
  3.42502987575*^9, 3.425029948578125*^9}, {3.42502999528125*^9, 
  3.425029997140625*^9}, {3.42503004846875*^9, 3.42503007765625*^9}, {
  3.4250301155*^9, 3.425030115609375*^9}, {3.425030162875*^9, 
  3.42503016528125*^9}, {3.425030286203125*^9, 3.4250303091875*^9}, {
  3.42503038646875*^9, 3.425030410984375*^9}, {3.42503050840625*^9, 
  3.425030578546875*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Examples", ".", " ", "Here"}], " ", 
   RowBox[{"lx", "[", "1", "]"}], "  ", "is", " ", "allways", " ", "the", " ",
    "tangent", " ", "to", " ", "singular", " ", "branches"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.425029954296875*^9, 3.425029956625*^9}, {
  3.425030012078125*^9, 3.42503001228125*^9}, {3.4250300799375*^9, 
  3.425030080078125*^9}, {3.425030176875*^9, 3.425030188984375*^9}, {
  3.425030402109375*^9, 3.42503040225*^9}, {3.42503057059375*^9, 
  3.425030687296875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"n", "=", "p"}], ",", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "p"], "+", 
      SuperscriptBox["xy", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "2"}]]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"p", "-", "1"}]], "+", 
        SuperscriptBox["y", "p"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        SuperscriptBox["y", "2"]}], ")"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "2"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["A", "3"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "3"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["E", "7"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "4"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"1", ",", "v"}], "]"}], 
    RowBox[{"(*", 
     RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        SuperscriptBox["xy", "4"], "+", 
        SuperscriptBox["y", "6"]}], ")"}], 
      SubscriptBox["A", "1"]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.425029954296875*^9, 3.425029956625*^9}, {
  3.425030012078125*^9, 3.42503001228125*^9}, {3.4250300799375*^9, 
  3.425030080078125*^9}, {3.425030176875*^9, 3.425030188984375*^9}, {
  3.425030402109375*^9, 3.42503040225*^9}, {3.42503057059375*^9, 
  3.425030687296875*^9}}],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"280", "-", 
    RowBox[{"122", " ", "d"}], "-", 
    RowBox[{"71", " ", 
     SuperscriptBox["d", "2"]}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["d", "3"]}]}], ")"}], " ", 
  SuperscriptBox["f", "4"]}]], "Output"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "9532"}], "+", 
    RowBox[{"4975", " ", "d"}], "+", 
    RowBox[{"628", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"656", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "8"]}]], "Output"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "253488"}], "+", 
    RowBox[{"103012", " ", "d"}], "+", 
    RowBox[{"9195", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"8034", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"819", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "13"]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"An", " ", "auxiliary", " ", 
     RowBox[{"computation", ".", " ", "The"}], " ", "degree", " ", "for", " ",
      "curves", " ", "with", " ", "one", " ", "sing", " ", "point", " ", "of",
      " ", "the", " ", "type", " ", 
     SuperscriptBox["x", "p"]}], "+", 
    SuperscriptBox["xy", "p"], "+", 
    SuperscriptBox["y", 
     RowBox[{"p", "+", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"De", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"f", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"d", "-", "p"}], ")"}], "x"}]}], ")"}], 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"p", "+", "2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"p", "+", "1"}], ")"}]}], "2"], "-", "1", "-", "i"}]],
            
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", "*", "l"}], ")"}], "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"p", "+", "2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"p", "+", "1"}], ")"}]}], "2"], "-", "1"}]}], "}"}]}],
          "]"}], 
        RowBox[{"(", 
         RowBox[{"l", "+", "x"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"f", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", "p"}], "-", "2"}], ")"}], "x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "+", "1"}], ")"}], "l"}]}], ")"}]}], ",", 
       RowBox[{
        SuperscriptBox["x", "2"], 
        SuperscriptBox["l", "2"]}]}], "]"}], "//", "Factor"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Gives", ":", " ", 
     RowBox[{"De", "[", "p", "]"}]}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "p"}], ")"}], "2"], " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "p"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "p"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"De", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "p"}], ")"}], "2"], " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "p"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "p"}], ")"}]}]}]}], ";"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pol", "[", "p_", "]"}], "=", 
  RowBox[{
   RowBox[{"InterpolatingPolynomial", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "1", "]"}], "=", "i"}], ";", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"De", "[", "i", "]"}]}], "3", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "1"}], ")"}], "2"]}], "+", 
            RowBox[{"DegreeSingAndNode", "[", 
             RowBox[{"1", ",", "v"}], "]"}]}], "/.", 
           RowBox[{"f", "\[Rule]", "1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "12"}], "}"}]}], "]"}], ",", "p"}], "]"}],
    "//", "Factor"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"32", "-", 
    RowBox[{"32", " ", "p"}], "-", 
    RowBox[{"96", " ", "d", " ", "p"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["d", "2"], " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"92", " ", "d", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"140", " ", "d", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["p", "4"]}], "-", 
    RowBox[{"94", " ", "d", " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "4"]}], "+", 
    RowBox[{"47", " ", 
     SuperscriptBox["p", "5"]}], "-", 
    RowBox[{"60", " ", "d", " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "5"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "6"]}], "-", 
    RowBox[{"26", " ", "d", " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox["p", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["p", "7"]}], "-", 
    RowBox[{"4", " ", "d", " ", 
     SuperscriptBox["p", "7"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["p", "8"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pol", "[", "p_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"De", "[", "p", "]"}], "3", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], "2"]}], "-", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "p", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "p"}], ")"}], " ", 
    SuperscriptBox["p", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "-", "p", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      SuperscriptBox["p", "3"]}], ")"}]}], "+", 
   RowBox[{"3", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"4", " ", "p"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["p", "3"]}], "+", 
      SuperscriptBox["p", "4"]}], ")"}]}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"p", "-", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"p", "-", "1"}]], "y"}], "+", 
      SuperscriptBox["xy", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "2"}]]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"p", "-", "2"}]], "+", 
         SuperscriptBox["y", 
          RowBox[{"p", "-", "1"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "  ", "thus", " ", "p"}], ">", 
      "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"2", ",", "v"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["D", "6"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"2", ",", "v"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "3"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        SuperscriptBox["y", "2"]}], ")"}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "4"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"2", ",", "v"}], "]"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["y", "4"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}], ",", 
      SubscriptBox["A", "1"]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.425029954296875*^9, 3.425029956625*^9}, {
  3.425030012078125*^9, 3.42503001228125*^9}, {3.4250300799375*^9, 
  3.425030080078125*^9}, {3.425030176875*^9, 3.425030188984375*^9}, {
  3.425030402109375*^9, 3.42503040225*^9}, {3.42503057059375*^9, 
  3.425030687296875*^9}}],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20793"}], "+", 
    RowBox[{"11598", " ", "d"}], "+", 
    RowBox[{"1484", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1666", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "7"]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "687651"}], "+", 
    RowBox[{"289332", " ", "d"}], "+", 
    RowBox[{"27709", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"24480", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"2574", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "12"]}]], "Output"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1511667"}], "+", 
    RowBox[{"518604", " ", "d"}], "+", 
    RowBox[{"35494", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"27684", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"2394", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "18"]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "p"], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       SuperscriptBox["y", 
        RowBox[{"p", "-", "2"}]]}], "+", 
      SuperscriptBox["xy", "p"], "+", 
      SuperscriptBox["y", 
       RowBox[{"p", "+", "2"}]]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"p", "-", "2"}]], "+", 
         SuperscriptBox["y", 
          RowBox[{"p", "-", "2"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "  ", "thus", " ", "p"}], ">", 
      "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{"DegreeSingAndNode", "[", 
     RowBox[{"2", ",", "v"}], "]"}]}], "    ", 
   RowBox[{"(*", 
    RowBox[{"Enumeration", " ", "of", " ", "curves", " ", "with", " ", 
     SubscriptBox["D", "6"], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"DegreeSingAndNode", "[", 
      RowBox[{"3", ",", "v"}], "]"}]}]}], "    ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       SuperscriptBox["y", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       SuperscriptBox["y", "4"]}], ")"}], 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "3", "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{"v", "[", "4", "]"}], "=", "1"}], ";", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{"DegreeSingAndNode", "[", 
      RowBox[{"4", ",", "v"}], "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "3"], "+", 
        SuperscriptBox["y", "3"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}]}], ",", 
     SubscriptBox["A", "1"]}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.425029954296875*^9, 3.425029956625*^9}, {
  3.425030012078125*^9, 3.42503001228125*^9}, {3.4250300799375*^9, 
  3.425030080078125*^9}, {3.425030176875*^9, 3.425030188984375*^9}, {
  3.425030402109375*^9, 3.42503040225*^9}, {3.42503057059375*^9, 
  3.425030687296875*^9}}],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20793"}], "+", 
    RowBox[{"11598", " ", "d"}], "+", 
    RowBox[{"1484", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"1666", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"224", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "7"]}]], "Output"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "58249"}], "+", 
    RowBox[{"25931", " ", "d"}], "+", 
    RowBox[{"2155", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"2211", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"242", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "11"]}]], "Output"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1034163"}], "+", 
    RowBox[{"382229", " ", "d"}], "+", 
    RowBox[{"21365", " ", 
     SuperscriptBox["d", "2"]}], "-", 
    RowBox[{"20800", " ", 
     SuperscriptBox["d", "3"]}], "+", 
    RowBox[{"1904", " ", 
     SuperscriptBox["d", "4"]}]}], ")"}], " ", 
  SuperscriptBox["f", "16"]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"An", " ", "auxiliary", " ", 
      RowBox[{"computation", ".", " ", "The"}], " ", "degree", " ", "for", 
      " ", "curves", " ", "with", " ", "one", " ", "sing", " ", "point", " ", 
      "of", " ", "the", " ", "type", " ", 
      SuperscriptBox["x", "p"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      SuperscriptBox["y", 
       RowBox[{"p", "-", "2"}]]}], "+", 
     SuperscriptBox["xy", "p"], "+", 
     SuperscriptBox["y", 
      RowBox[{"p", "+", "2"}]]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"p", "-", "2"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"p", "-", "2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       SuperscriptBox["y", "4"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"De", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"f", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"d", "-", "p"}], ")"}], "x"}]}], ")"}], 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", "2"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p", "+", "1"}], ")"}]}], "2"], "-", "1", "-", 
               "i"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "l"}], "+", "A"}], ")"}], "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", "2"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"p", "+", "1"}], ")"}]}], "2"], "-", "1"}]}], 
             "}"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"A", "+", "x"}], ")"}], 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"p", "-", "2"}], ")"}]}], "2"]], 
          RowBox[{"(", 
           RowBox[{"l", "+", "x"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"f", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", 
               RowBox[{"2", "p"}], "-", "2"}], ")"}], "x"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", "1"}], ")"}], "l"}]}], ")"}]}], ",", "A", ",",
          
         RowBox[{
          FractionBox[
           RowBox[{"p", 
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}]}], "2"], "-", "1"}]}], "]"}], ",",
        
       RowBox[{
        SuperscriptBox["x", "2"], 
        SuperscriptBox["l", "2"]}]}], "]"}], "//", "Factor"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Gives", ":", " ", 
     RowBox[{"De", "[", "p", "]"}]}], "="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"De", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "p"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "p", "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "p", "+", 
        SuperscriptBox["p", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "p", "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", "p", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        RowBox[{"29", " ", "p"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}]}]}]}], ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Obtaining", " ", "the", " ", "general", " ", "formula", " ", "for", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"p", "-", "2"}]], "+", 
     SuperscriptBox["y", 
      RowBox[{"p", "-", "2"}]]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"x", "+", 
     SuperscriptBox["y", "2"]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", 
      SuperscriptBox["y", "2"]}], ")"}], ".", " ", "Takes"}], " ", "a", " ", 
   "lot", " ", "of", " ", 
   RowBox[{"time", ".", " ", "The"}], " ", "answer", " ", "is", " ", "at", 
   " ", "the", " ", "end"}], "*)"}]], "Input",
 CellChangeTimes->{{3.465028163640625*^9, 3.465028172171875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "i_", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"i", "\[Equal]", "1"}], ",", "2", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Valu1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"De", "[", 
            RowBox[{"i", "+", "1"}], "]"}]}], "3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "!"}]], 
          RowBox[{"DegreeSingAndNode", "[", 
           RowBox[{"i", ",", "v"}], "]"}]}]}], "/.", 
        RowBox[{"f", "\[Rule]", "1"}]}], "//", "Factor"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "8"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.4635355723794937`*^9, 3.463535653717662*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"7463", "-", 
        RowBox[{"5336", " ", "d"}], "+", 
        RowBox[{"924", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"15321", "-", 
        RowBox[{"8432", " ", "d"}], "+", 
        RowBox[{"1144", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1071813", "-", 
        RowBox[{"474521", " ", "d"}], "+", 
        RowBox[{"52173", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      RowBox[{"(", 
       RowBox[{"803617", "-", 
        RowBox[{"295872", " ", "d"}], "+", 
        RowBox[{"27140", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"5926511", "-", 
        RowBox[{"1861250", " ", "d"}], "+", 
        RowBox[{"145855", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"(", 
       RowBox[{"14028891", "-", 
        RowBox[{"3833402", " ", "d"}], "+", 
        RowBox[{"261573", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"52144619", "-", 
        RowBox[{"12594073", " ", "d"}], "+", 
        RowBox[{"759896", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.463535621280101*^9, 3.463535638257017*^9}, 
   3.463535769709546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Valu2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"De", "[", 
            RowBox[{"i", "+", "1"}], "]"}]}], "3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "!"}]], 
          RowBox[{"DegreeSingAndNode", "[", 
           RowBox[{"i", ",", "v"}], "]"}]}]}], "/.", 
        RowBox[{"f", "\[Rule]", "1"}]}], "//", "Factor"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "9", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.463535674779415*^9, 3.4635356843912*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      RowBox[{"(", 
       RowBox[{"65703698", "-", 
        RowBox[{"14206186", " ", "d"}], "+", 
        RowBox[{"767543", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"913924197", "-", 
        RowBox[{"178764452", " ", "d"}], "+", 
        RowBox[{"8738850", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.463536300397243*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Valu3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"De", "[", 
            RowBox[{"i", "+", "1"}], "]"}]}], "3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "!"}]], 
          RowBox[{"DegreeSingAndNode", "[", 
           RowBox[{"i", ",", "v"}], "]"}]}]}], "/.", 
        RowBox[{"f", "\[Rule]", "1"}]}], "//", "Factor"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "11", ",", "14"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.463540874924303*^9, 3.463540879833918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"11", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"164624099", "-", 
        RowBox[{"29386400", " ", "d"}], "+", 
        RowBox[{"1311120", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"1341154863", "-", 
        RowBox[{"220102511", " ", "d"}], "+", 
        RowBox[{"9029029", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"3893020881", "-", 
        RowBox[{"591114652", " ", "d"}], "+", 
        RowBox[{"22435974", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"4804315871", "-", 
        RowBox[{"678621462", " ", "d"}], "+", 
        RowBox[{"23962081", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4635486987155952`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "For", " ", "this", " ", "last", " ", "part", " ", "it", " ", "takes", " ", 
   "about", " ", "24", " ", "hours"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Valu4", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"De", "[", 
            RowBox[{"i", "+", "1"}], "]"}]}], "3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "!"}]], 
          RowBox[{"DegreeSingAndNode", "[", 
           RowBox[{"i", ",", "v"}], "]"}]}]}], "/.", 
        RowBox[{"f", "\[Rule]", "1"}]}], "//", "Factor"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "15", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.463553416368607*^9, 3.4635534233961487`*^9}, {
  3.4635698762325172`*^9, 3.4635698802057753`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"15", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"2138557691", "-", 
        RowBox[{"282355406", " ", "d"}], "+", 
        RowBox[{"9319255", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"44151437193", "-", 
        RowBox[{"5471630975", " ", "d"}], "+", 
        RowBox[{"169513890", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.463569868585216*^9, 3.463646838682271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"valu", "=", 
  RowBox[{"Union", "[", 
   RowBox[{"Valu1", ",", "Valu2", ",", "Valu3", ",", "Valu4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.463811953952937*^9, 3.463811984789431*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"7463", "-", 
        RowBox[{"5336", " ", "d"}], "+", 
        RowBox[{"924", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"15321", "-", 
        RowBox[{"8432", " ", "d"}], "+", 
        RowBox[{"1144", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1071813", "-", 
        RowBox[{"474521", " ", "d"}], "+", 
        RowBox[{"52173", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      RowBox[{"(", 
       RowBox[{"803617", "-", 
        RowBox[{"295872", " ", "d"}], "+", 
        RowBox[{"27140", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"5926511", "-", 
        RowBox[{"1861250", " ", "d"}], "+", 
        RowBox[{"145855", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"(", 
       RowBox[{"14028891", "-", 
        RowBox[{"3833402", " ", "d"}], "+", 
        RowBox[{"261573", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"52144619", "-", 
        RowBox[{"12594073", " ", "d"}], "+", 
        RowBox[{"759896", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{
      RowBox[{"-", "18"}], " ", 
      RowBox[{"(", 
       RowBox[{"65703698", "-", 
        RowBox[{"14206186", " ", "d"}], "+", 
        RowBox[{"767543", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"913924197", "-", 
        RowBox[{"178764452", " ", "d"}], "+", 
        RowBox[{"8738850", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"164624099", "-", 
        RowBox[{"29386400", " ", "d"}], "+", 
        RowBox[{"1311120", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"1341154863", "-", 
        RowBox[{"220102511", " ", "d"}], "+", 
        RowBox[{"9029029", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"3893020881", "-", 
        RowBox[{"591114652", " ", "d"}], "+", 
        RowBox[{"22435974", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      RowBox[{"(", 
       RowBox[{"4804315871", "-", 
        RowBox[{"678621462", " ", "d"}], "+", 
        RowBox[{"23962081", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{"2138557691", "-", 
        RowBox[{"282355406", " ", "d"}], "+", 
        RowBox[{"9319255", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"44151437193", "-", 
        RowBox[{"5471630975", " ", "d"}], "+", 
        RowBox[{"169513890", " ", 
         SuperscriptBox["d", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.463811964591694*^9, 3.4638119882289248`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pol", "[", "p_", "]"}], "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"InterpolatingPolynomial", "[", 
      RowBox[{"valu", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "p", ",", "5"}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.4635355723794937`*^9, 3.463535604184887*^9}, {
  3.463811995429698*^9, 3.463811995919833*^9}, {3.4638120479349213`*^9, 
  3.4638120633301907`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "171"}], "-", 
  RowBox[{"546", " ", "p"}], "-", 
  RowBox[{"354", " ", 
   SuperscriptBox["p", "2"]}], "-", 
  RowBox[{"153", " ", 
   SuperscriptBox["p", "3"]}], "-", 
  RowBox[{"30", " ", 
   SuperscriptBox["p", "4"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"d", "-", "p"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"174", "+", 
     RowBox[{"573", " ", "p"}], "+", 
     RowBox[{"560", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{"363", " ", 
      SuperscriptBox["p", "3"]}], "+", 
     RowBox[{"135", " ", 
      SuperscriptBox["p", "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["p", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "6"]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"240", "+", 
     RowBox[{"786", " ", "p"}], "+", 
     RowBox[{"907", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{"702", " ", 
      SuperscriptBox["p", "3"]}], "+", 
     RowBox[{"341", " ", 
      SuperscriptBox["p", "4"]}], "+", 
     RowBox[{"117", " ", 
      SuperscriptBox["p", "5"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["p", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "7"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.463812065004237*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "8"]}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"240", "+", 
     RowBox[{"786", " ", "p"}], "+", 
     RowBox[{"907", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{"702", " ", 
      SuperscriptBox["p", "3"]}], "+", 
     RowBox[{"341", " ", 
      SuperscriptBox["p", "4"]}], "+", 
     RowBox[{"117", " ", 
      SuperscriptBox["p", "5"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["p", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "7"]}]}], ")"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "171"}], "-", 
   RowBox[{"546", " ", "p"}], "-", 
   RowBox[{"354", " ", 
    SuperscriptBox["p", "2"]}], "-", 
   RowBox[{"153", " ", 
    SuperscriptBox["p", "3"]}], "-", 
   RowBox[{"30", " ", 
    SuperscriptBox["p", "4"]}]}], "//", "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"d", "-", "p"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"174", "+", 
     RowBox[{"573", " ", "p"}], "+", 
     RowBox[{"560", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{"363", " ", 
      SuperscriptBox["p", "3"]}], "+", 
     RowBox[{"135", " ", 
      SuperscriptBox["p", "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["p", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["p", "6"]}]}], ")"}]}], "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.4638120092966423`*^9, 3.463812034183937*^9}, {
  3.463812077198618*^9, 3.463812102599145*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", 
    RowBox[{"3", " ", "p"}], "+", 
    SuperscriptBox["p", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", 
    RowBox[{"3", " ", "p"}], "+", 
    SuperscriptBox["p", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"5", "+", 
    RowBox[{"12", " ", "p"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["p", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.463812016825996*^9, 3.4638120345869503`*^9}, 
   3.463812114205408*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  RowBox[{"(", 
   RowBox[{"57", "+", 
    RowBox[{"182", " ", "p"}], "+", 
    RowBox[{"118", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"51", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["p", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.463812016825996*^9, 3.4638120345869503`*^9}, 
   3.463812114431857*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"d", "-", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", 
    RowBox[{"3", " ", "p"}], "+", 
    SuperscriptBox["p", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"29", "+", 
    RowBox[{"81", " ", "p"}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["p", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.463812016825996*^9, 3.4638120345869503`*^9}, 
   3.46381211491103*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Therefore", " ", "the", " ", "degree", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"p", "-", "2"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"p", "-", "2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       SuperscriptBox["y", "4"]}], ")"}]}], ",", 
    RowBox[{
     SubscriptBox["A", "1"], "  ", 
     RowBox[{"is", ":", " ", 
      RowBox[{
       RowBox[{"deg", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", 
             RowBox[{"p", "-", "2"}]], "+", 
            SuperscriptBox["y", 
             RowBox[{"p", "-", "2"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            SuperscriptBox["y", "4"]}], ")"}]}], ")"}], "*", "deg", 
        RowBox[{"(", 
         SubscriptBox["A", "1"], ")"}]}], "+", 
       RowBox[{
        RowBox[{"De", "[", "p", "]"}], "  ", 
        RowBox[{"for", ":"}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"De", "[", "p_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "8"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "p"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"12", " ", "p"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"29", "+", 
        RowBox[{"81", " ", "p"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"57", "+", 
        RowBox[{"182", " ", "p"}], "+", 
        RowBox[{"118", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["p", "4"]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.465028191734375*^9, 3.465028256546875*^9}}]
},
WindowSize->{1258, 707},
WindowMargins->{{6, Automatic}, {Automatic, 2}},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 4654, 130, 177, "Input"],
Cell[5225, 153, 2922, 71, 132, "Input"],
Cell[8150, 226, 4680, 126, 154, "Input"],
Cell[CellGroupData[{
Cell[12855, 356, 1703, 44, 132, "Input"],
Cell[14561, 402, 359, 13, 33, "Output"],
Cell[14923, 417, 328, 11, 33, "Output"],
Cell[15254, 430, 328, 11, 33, "Output"],
Cell[15585, 443, 339, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15961, 459, 1846, 46, 132, "Input"],
Cell[17810, 507, 1221, 37, 45, "Output"],
Cell[19034, 546, 2638, 77, 68, "Output"]
}, Open  ]],
Cell[21687, 626, 1834, 32, 92, "Input"],
Cell[23524, 660, 1676, 47, 72, "Input"],
Cell[25203, 709, 9772, 278, 409, "Input"],
Cell[34978, 989, 76, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[35079, 995, 3182, 91, 117, "Input"],
Cell[38264, 1088, 1905, 59, 45, "Output"]
}, Open  ]],
Cell[40184, 1150, 1720, 46, 56, "Input"],
Cell[CellGroupData[{
Cell[41929, 1200, 836, 26, 94, "Input"],
Cell[42768, 1228, 326, 11, 33, "Output"],
Cell[43097, 1241, 329, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43463, 1257, 1437, 38, 75, "Input"],
Cell[44903, 1297, 2582, 76, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47522, 1378, 1651, 54, 151, "Input"],
Cell[49176, 1434, 393, 14, 33, "Output"],
Cell[49572, 1450, 339, 11, 33, "Output"],
Cell[49914, 1463, 344, 11, 33, "Output"],
Cell[50261, 1476, 345, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50643, 1492, 2098, 51, 75, "Input"],
Cell[52744, 1545, 2692, 79, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55473, 1629, 1878, 62, 131, "Input"],
Cell[57354, 1693, 362, 12, 33, "Output"],
Cell[57719, 1707, 345, 11, 33, "Output"],
Cell[58067, 1720, 346, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58450, 1736, 2174, 53, 75, "Input"],
Cell[60627, 1791, 2697, 79, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63361, 1875, 1860, 61, 131, "Input"],
Cell[65224, 1938, 362, 12, 33, "Output"],
Cell[65589, 1952, 343, 11, 33, "Output"],
Cell[65935, 1965, 351, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66323, 1981, 2465, 61, 115, "Input"],
Cell[68791, 2044, 1990, 60, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70818, 2109, 1508, 40, 68, "Input"],
Cell[72329, 2151, 330, 11, 33, "Output"],
Cell[72662, 2164, 334, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73033, 2180, 823, 25, 52, "Input"],
Cell[73859, 2207, 2005, 60, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75901, 2272, 1019, 33, 68, "Input"],
Cell[76923, 2307, 335, 11, 33, "Output"],
Cell[77261, 2320, 339, 11, 33, "Output"]
}, Open  ]],
Cell[77615, 2334, 17087, 468, 614, "Input"],
Cell[94705, 2804, 544, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[95274, 2819, 2007, 57, 116, "Input"],
Cell[97284, 2878, 363, 12, 33, "Output"],
Cell[97650, 2892, 373, 12, 33, "Output"],
Cell[98026, 2906, 381, 12, 33, "Output"]
}, Open  ]],
Cell[98422, 2921, 4283, 134, 123, "Input"],
Cell[CellGroupData[{
Cell[102730, 3059, 869, 26, 33, "Input"],
Cell[103602, 3087, 1670, 50, 45, "Output"]
}, Open  ]],
Cell[105287, 3140, 1415, 47, 45, "Input"],
Cell[CellGroupData[{
Cell[106727, 3191, 2722, 84, 119, "Input"],
Cell[109452, 3277, 378, 12, 33, "Output"],
Cell[109833, 3291, 374, 12, 33, "Output"],
Cell[110210, 3305, 385, 12, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110632, 3322, 3048, 94, 142, "Input"],
Cell[113683, 3418, 378, 12, 33, "Output"],
Cell[114064, 3432, 379, 12, 33, "Output"],
Cell[114446, 3446, 385, 12, 33, "Output"]
}, Open  ]],
Cell[114846, 3461, 4815, 149, 120, "Input"],
Cell[119664, 3612, 708, 20, 33, "Input"],
Cell[CellGroupData[{
Cell[120397, 3636, 1072, 33, 68, "Input"],
Cell[121472, 3671, 2076, 67, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123585, 3743, 868, 26, 47, "Input"],
Cell[124456, 3771, 660, 21, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125153, 3797, 871, 26, 47, "Input"],
Cell[126027, 3825, 1238, 39, 55, "Output"]
}, Open  ]],
Cell[127280, 3867, 176, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[127481, 3875, 926, 27, 47, "Input"],
Cell[128410, 3904, 692, 21, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129139, 3930, 214, 5, 31, "Input"],
Cell[129356, 3937, 4333, 138, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133726, 4080, 488, 13, 31, "Input"],
Cell[134217, 4095, 1449, 47, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135703, 4147, 1677, 53, 99, "Input"],
Cell[137383, 4202, 700, 23, 45, "Output"],
Cell[138086, 4227, 427, 13, 33, "Output"],
Cell[138516, 4242, 601, 19, 45, "Output"]
}, Open  ]],
Cell[139132, 4264, 2870, 89, 66, "Input"]
}
]
*)

(* End of internal cache information *)

